Tutorial on kernel estimation of continuous spatial and spatiotemporal relative risk with accompanying instruction in R

Kernel smoothing is a highly flexible and popular approach for estimation of probability density and intensity functions of continuous spatial data. In this role it also forms an integral part of estimation of functionals such as the density-ratio or "relative risk" surface. Originally developed with the epidemiological motivation of examining fluctuations in disease risk based on samples of cases and controls collected over a given geographical region, such functions have also been successfully employed across a diverse range of disciplines where a relative comparison of spatial density functions has been of interest. This versatility has demanded ongoing developments and improvements to the relevant methodology, including use spatially adaptive smoothers; tests of significantly elevated risk based on asymptotic theory; extension to the spatiotemporal domain; and novel computational methods for their evaluation. In this tutorial paper we review the current methodology, including the most recent developments in estimation, computation and inference. All techniques are implemented in the new software package sparr, publicly available for the R language, and we illustrate its use with a pair of epidemiological examples.

==> Davies_etal2017_supplement.R <==
### Section 1 ###
library("sparr")

#-- Figure 1
data(pbc)
pbccas <- split(pbc)$case
pbccon <- split(pbc)$control

par(mfrow=c(1,2))
plot(pbccas,cex=.7,main="cases");box(bty="l");axis(1);axis(2)
title(ylab="Northing",xlab="Easting")
plot(pbccon,cex=.7,pch=5,main="controls");box(bty="l");axis(1);axis(2)
title(ylab="Northing",xlab="Easting")
#--

#-- Figure 2
data(fmd)

par(mfrow=c(1,3))
plot(fmd$cases,main="cases",leg.side="right");box(bty="l");axis(1);axis(2)
title(ylab="Northing",xlab="Easting")
fmdcounts <- table(marks(fmd$cases))
plot(fmdcounts,xlab="Day",ylab="Number of new cases",xaxt="n");axis(1)
plot(fmd$controls,cex=.6,pch=5,main="controls");box(bty="l");axis(1);axis(2)
title(ylab="Northing",xlab="Easting")
#--



### Section 2 ###
library("sparr")

# 'Toy' spatial data set, times, and window
toyx <- c(0.3676023,0.3551766,0.3593920,0.3832549,0.3956642,0.4138249,0.3558220,0.5388496,0.5834546,0.1829980)
toyy <- c(0.5419095,0.5271800,0.5069770,0.5119359,0.5418768,0.4035849,0.2742630,0.7487101,0.7194391,0.7815266) 
toywinx <- c(0.50573283,0.65403277,0.61649012,0.61546838,0.61815626,0.68881621,0.68300677,0.51657350,0.51207125,0.47733363,0.35618916,0.34569565,0.28037159,0.19110958,0.11618426,0.09270572,0.17172799,0.17535590,0.17636833,0.19482535,0.34877831)
toywiny <- c(0.2264166,0.3325613,0.4722532,0.4806553,0.4924650,0.6477445,0.7358543,0.8290271,0.8321171,0.8609409,0.8443005,0.8447145,0.8590045,0.8334243,0.6767117,0.5058948,0.3864598,0.3788127,0.3744111,0.2528956,0.2148622)
toytimes <- c(0.69377694,0.47488222,0.19926781,0.26758294,0.07655289,0.21185586,0.40543034,0.78303045,0.62991970,0.60951833)[c(7,6,3,4,2,1,5,8,9,10)]
toy <- ppp(x=toyx,y=toyy,marks=toytimes,window=owin(poly=list(x=toywinx,y=toywiny)))


#-- Figure 3
radh <- OS(toy)
toyada <- bivariate.density(toy,h0=radh,hp=radh*2,adapt=T,trim=Inf,edge="none",verbose=FALSE)

par(mfrow=c(1,2),mar=c(0,0,2,0))
plot(toy,pch=4,main="fixed",use.marks=FALSE)
for(i in 1:toy$n) plot(disc(radh*1.0,toy[i]),add=TRUE,lty=2)
plot(toy,pch=4,main="adaptive",use.marks=FALSE)
for(i in 1:toy$n) plot(disc(toyada$h[i]*1.0,toy[i]),add=TRUE,lty=2)
#--


#-- Figure 4 (left)
par(mar=c(0,0,2,0))
plot(toy,use.marks=F,type="n",main="")
plot(Window(toy),lwd=1.5,add=T)
points(toy$x,toy$y,col=grey(normalize(c(marks(toy),max(marks(toy))+0.15)))[-11],pch=19,cex=1.5)


#-- Figure 4 (right) 
library("rgl")
library("misc3d")
library("mvtnorm")
vw <- vertices(Window(toy))
rx <- range(vw$x)
ry <- range(vw$y)
rt <- range(marks(toy))
slen <- 40
sx <- seq(rx[1],rx[2],length=slen)
sy <- seq(ry[1]-0.05,ry[2],length=slen)
st <- seq(rt[1]-0.2,rt[2]+0.2,length=slen)

plot3d(toy$x,toy$y,marks(toy),box=F,axes=F,type="n",xlim=rx,ylim=ry,zlim=rt,xlab="",ylab="",zlab="",aspect=c(1,diff(Window(toy)$yrange/diff(Window(toy)$xrange,1))))
points3d(toy$x,toy$y,marks(toy),size=10)
lines3d(c(vw$x,vw$x[1]),c(vw$y,vw$y[1]),rep(rt[1],length(vw$x)+1))
lines3d(c(vw$x,vw$x[1]),c(vw$y,vw$y[1]),rep(mean(rt),length(vw$x)+1))
lines3d(c(vw$x,vw$x[1]),c(vw$y,vw$y[1]),rep(rt[2],length(vw$x)+1))
for(i in 1:10){
  w <- array(dmvnorm(expand.grid(sx,sy,st),mean=c(toy$x[i],toy$y[i],marks(toy)[i]),sigma=diag(c(0.06^2,0.06^2,0.14^2))),c(slen,slen,slen))
  contour3d(x=sx,y=sy,z=st,f=w,level=2*dmvnorm(c(toy$x[i]+0.06,toy$y[i]+0.06,marks(toy)[i]+0.14),mean=c(toy$x[i],toy$y[i],marks(toy)[i]),sigma=diag(c(0.06^2,0.06^2,0.14^2))),add=T,alpha=0.4)
}
#--




### Section 5 ###
library("sparr")

data(pbc)
pbccas <- split(pbc)$case
pbccon <- split(pbc)$control


# 5.1

risk(f=pbccas,g=pbccon,doplot=TRUE) #-- Figure 5 (left)

#

hfix <- LSCV.risk(f=pbccas,g=pbccon)
hfix

#

f.tilde <- bivariate.density(pbccas,h0=hfix)
g.tilde <- bivariate.density(pbccon,h0=hfix)

#

rho.tilde <- risk(f=f.tilde,g=g.tilde)

#

pval.tilde <- tolerance(rs=rho.tilde,method="MC",ITER=200)

#

plot(rho.tilde,xlab="Easting",ylab="Northing")
tol.contour(pim=pval.tilde,levels=c(0.01,0.05),lty=1:2,add=TRUE) #-- Figure 5 (right)


## 5.2

hpilot.f <- BOOT.density(pbccas)
hpilot.f
hpilot.g <- BOOT.density(pbccon)
hpilot.g

#

h0 <- OS(pbc,nstar="geometric")
h0

#

rho.hat1 <- risk(f=pbccas,g=pbccon,h0=h0,adapt=TRUE,hp=c(hpilot.f,hpilot.g),tolerate=TRUE)

#

plot(rho.hat1,zlim=c(-3.1,1.1),tol.args=list(levels=c(0.01,0.05),lty=1:2),xlab="Easting",ylab="Northing") #-- Figure 6 (left)

#

hpilot.pool <- BOOT.density(pbc)
hpilot.pool
f.hat <- bivariate.density(pbccas,h0=h0,hp=hpilot.pool,adapt=TRUE,pilot.density=pbc)
g.hat <- bivariate.density(pbccon,h0=h0,hp=hpilot.pool,adapt=TRUE,pilot.density=pbc)

#

rho.hat2 <- risk(f.hat,g.hat,tolerate=TRUE)
plot(rho.hat2,zlim=c(-3.1,1.1),tol.args=list(levels=c(0.01,0.05),lty=1:2),xlab="Easting",ylab="Northing") #-- Figure 6 (right)

#

system.time(rho.hat2 <- risk(pbccas,pbccon,h0=h0,hp=hpilot.pool,adapt=TRUE,tolerate=TRUE,pilot.symmetry="pooled"))



### Section 7 ###
library("sparr")

data(fmd)
fmdcas <- fmd$cases
fmdcon <- fmd$controls


## 7.1

OS.spattemp(fmdcas)

#

OS(fmdcon)

#

hlam <- LIK.spattemp(fmdcas)
hlam

#

LIK.density(fmdcon)


## 7.2

range(marks(fmdcas))
f.breve <- spattemp.density(fmdcas,h=hlam[1],lambda=hlam[2],tlim=c(10,230))

#

g.tilde <- bivariate.density(fmdcon,h0=hlam[1])

#

plot(f.breve$spatial.z,box=FALSE,main="Spatial margin\n FMD cases")
plot(Window(fmdcas),add=TRUE) #-- Figure 7 (left)
plot(f.breve$temporal.z,xlim=f.breve$tlim,xaxs="i",main="Temporal margin\n FMD cases") #-- Figure 7 (middle)

#

plot(g.tilde$z,box=FALSE,main="Spatial margin\n FMD controls")
plot(Window(fmdcon),add=TRUE) #-- Figure 7 (right)


## 7.3

rho.breve <- spattemp.risk(f=f.breve,g=g.tilde,tolerate=TRUE)

#

plot(rho.breve)

#

mytimes <- c(20,40,60,90,150,200)
rho.breve.slices <- spattemp.slice(rho.breve,tt=mytimes)
names(rho.breve.slices)

#

colpal <- spatstat.options("image.colfun")
fmdcolours <- colourmap(colpal(128),breaks=c(-80,seq(-7,4,length=128)))
mytimes <- c(20,40,60,90,150,200)
par(mfrow=c(2,3))
for(i in 1:length(mytimes)){
  plot(rho.breve,tselect=mytimes[i],type="conditional",col=fmdcolours,
       tol.args=list(levels=c(0.05,0.0001),lty=2:1,drawlabels=FALSE),
       sleep=0,override.par=FALSE)
} # --Figure 8



### Section 8 ###
library("sparr")
data(pbc)

## 8.1

system.time(direct <- bivariate.density(pbc,h0=4,hp=3,adapt=TRUE,verbose=FALSE))
system.time(partit <- bivariate.density(pbc,h0=4,hp=3,adapt=TRUE,davies.baddeley=0.025,verbose=FALSE))

#

par(mfrow=c(1,3))
plot(direct,main="Direct",auto.axes=F)
plot(partit,main="Partit.",auto.axes=F)
plot(partit$z-direct$z,box=F,main="Difference (Partit. - Direct)",ribargs=list(box=T));plot(Window(pbc),add=T) #-- Figure 9

#

pbc.multi <- multiscale.density(pbc,h0=4,hp=3) # Try plot(pbc.multi) for animation

#

available.h0(pbc.multi)

#

den.a <- multiscale.slice(pbc.multi,h0=2.5)
den.b <- multiscale.slice(pbc.multi,h0=3.45)
den.c <- multiscale.slice(pbc.multi,h0=5.3)


## 8.2

library("rgl")
library("misc3d")

#-- Figure 10
data(pbc)  # Get data and estimate risk function
pbccas <- split(pbc)$case
pbccon <- split(pbc)$control
rho.hat <- risk(f=pbccas,g=pbccon,h0=3.5,hp=2,adapt=TRUE,pilot.symmetry="pooled",tolerate=TRUE,resolution=256,davies.baddeley=0.025)

xgrid <- rho.hat$rr$xcol # Extract evaluation grid and surface
ygrid <- rho.hat$rr$yrow
z <- t(as.matrix(rho.hat$rr))

zr <- range(rho.hat$rr) # Set up colors
colpal <- spatstat.options("image.colfun")
cols <- colpal(200)
zbreaks <- seq(zr[1],zr[2],length=201)
zcols <- cut(z,breaks=zbreaks,include.lowest=TRUE)

asp <- c(1,diff(Window(pbc)$yrange)/diff(Window(pbc)$xrange),0.7) # Find correct aspect ratio and plot
persp3d(x=xgrid,y=ygrid,z=z,col=cols[zcols],aspect=asp,xlab="",ylab="",zlab="")

W <- Window(pbc)$bdry[[1]] # Superimpose window boundary, approximately level with the surface
Wb <- bounding.box.xy(W$x,W$y)
Wz <- safelookup(rho.hat$rr,ppp(x=W$x,y=W$y,window=Wb))
Wx <- c(W$x,W$x[1])
Wy <- c(W$y,W$y[1])
Wz <- c(Wz,Wz[1])
lines3d(Wx,Wy,Wz,lwd=3)

P <- contourLines(xgrid,ygrid,z=t(as.matrix(rho.hat$P)),levels=0.01)[[1]] # Superimpose 1% tolerance contour at correct surface height
Pz <- safelookup(rho.hat$rr,ppp(x=P$x,y=P$y,window=Wb,checkdup=FALSE))
Px <- c(P$x,P$x[1])
Py <- c(P$y,P$y[1])
Pz <- c(Pz,Pz[1])
lines3d(Px,Py,Pz,lwd=3,col="green")

persp3d(x=xgrid,y=ygrid,z=matrix(0,nrow(rho.hat$rr),ncol(rho.hat$rr)),add=T,alpha=0.3) # Optional grey plane at zero
#-- 


#-- Figure 11 
data(fmd) # Get data and estimate risk function
fmdcas <- fmd$cases
fmdcon <- fmd$controls
f.breve <- spattemp.density(fmdcas,h=3,lambda=9,tlim=c(10,230),sres=128,tres=128)
g.tilde <- bivariate.density(fmdcon,h0=3,res=128)
rho.breve <- spattemp.risk(f=f.breve,g=g.tilde,tolerate=TRUE)

tres <- length(rho.breve$rr) # Extract evaluation grid in space and time
x <- rho.breve$rr[[1]]$xcol
y <- rho.breve$rr[[1]]$yrow
z <- as.numeric(names(rho.breve$rr))
w <- vertices(Window(fmdcas))

rr <- array(NA,dim=c(ncol(rho.breve$rr[[1]]),nrow(rho.breve$rr[[1]]),tres)) # Get log-risk surface as 3D array, replace NAs
for(i in 1:tres) rr[,,i] <- t(as.matrix(rho.breve$rr[[i]]))
rr[is.na(rr)] <- min(rr,na.rm=TRUE)-1

pp <- array(NA,dim=c(ncol(rho.breve$P[[1]]),nrow(rho.breve$P[[1]]),tres)) # Get p-value surface as 3D array, replace NAs
for(i in 1:tres) pp[,,i] <- t(as.matrix(rho.breve$P[[i]]))
pp[is.na(pp)] <- max(pp,na.rm=TRUE)+1

# Plot graphic (left)
cols <- spatstat.options("image.colfun")(3) 
plot3d(fmdcas$x,fmdcas$y,marks(fmdcas),type="n",xlim=range(x),ylim=range(y),zlim=range(z),box=F,axes=F,xlab="Easting",ylab="Northing",zlab="")
lines3d(c(w$x,w$x[1]),c(w$y,w$y[1]),rep(z[1],length(w$x)+1)) 
lines3d(c(w$x,w$x[1]),c(w$y,w$y[1]),rep(max(z),length(w$x)+1))
contour3d(x=x,y=y,z=z,f=rr,level=c(0,1,2),add=TRUE,alpha=c(0.1,0.4,0.7),color=cols)

# Plot graphic (right)
plot3d(fmdcas$x,fmdcas$y,marks(fmdcas),type="n",xlim=range(x),ylim=range(y),zlim=range(z),box=F,axes=F,xlab="Easting",ylab="Northing",zlab="")
lines3d(c(w$x,w$x[1]),c(w$y,w$y[1]),rep(z[1],length(w$x)+1)) 
lines3d(c(w$x,w$x[1]),c(w$y,w$y[1]),rep(max(z),length(w$x)+1))
contour3d(x=x,y=y,z=z,f=pp,level=c(0.05,0.0001),add=TRUE,alpha=c(0.2,0.5),color=c("yellow","red"))
points3d(fmdcas$x,fmdcas$y,marks(fmdcas))
#--



